Very Massive Star Models: I. Impact of Rotation and Metallicity and Comparisons with Observations

In addition to being spectacular objects, Very Massive Stars (VMS) are suspected to have a tremendous impact on their environment and on the whole cosmic evolution. The nucleosynthesis both during their advanced stages and their final explosion may contribute greatly to the overall enrichment of the Universe. Their resulting supernovae are candidates for the most superluminous events and their extreme conditions also lead to very important radiative and mechanical feedback effects, from local to cosmic scale. We explore the impact of rotation and metallicity on the evolution of very massive stars across cosmic times. With the recent implementation of an equation of state in the GENEC stellar evolution code, appropriate for describing the conditions in the central regions of very massive stars in the advanced phases, we present new results on VMS evolution from Population III to solar metallicity. Low metallicity VMS models are highly sensitive to rotation, while the evolution of higher metallicity models is dominated by mass loss effects. The mass loss affects strongly their surface velocity evolution, breaking quickly at high metallicity while reaching the critical velocity for low metallicity models. The comparison to observed VMS in the LMC shows that the mass loss prescriptions used for these models are compatible with observed mass loss rates. In our framework for modelling rotation, our models of VMS need a high initial velocity to reproduce the observed surface velocities. The surface enrichment of these VMS is difficult to explain with only one initial composition, and could suggest multiple populations in the R136 cluster. At a metallicity typical of R136, only our non- or slowly rotating VMS models may produce Pair Instability supernovae. The most massive black holes that can be formed are less massive than about 60 M$_\odot$.

==> GridsZ006_plots/PyZ006.py <==

# OBSERVATIONS
         dataRamirez2017=np.genfromtxt('Ramirez_Agudelo2017.txt',dtype=None)
         
         dataNGC2004=np.genfromtxt('NGC2004.txt',dtype=None)

# MODELS         
         data120S4=np.genfromtxt('../tablesZ006/M120Z06V4.dat',skip_header=3,dtype=None)   

         data25S4=np.genfromtxt('../tablesZ006/M025Z06V4.dat',skip_header=3,dtype=None) 
         data20S4=np.genfromtxt('../tablesZ006/M020Z06V4.dat',skip_header=3,dtype=None) 
         data15S4=np.genfromtxt('../tablesZ006/M015Z06V4.dat',skip_header=3,dtype=None) 
         data12S4=np.genfromtxt('../tablesZ006/M012Z06V4.dat',skip_header=3,dtype=None)   
         data9S4=np.genfromtxt('../tablesZ006/M009Z06V4.dat',skip_header=3,dtype=None)   
         data7S4=np.genfromtxt('../tablesZ006/M007Z06V4.dat',skip_header=3,dtype=None)   

# NGC2004 Log g Log Teff
         clf()
         plt.xlabel(r'Log T$_{\rm eff}$', fontsize=18)
         plt.ylabel(r'Log g', fontsize=18)
         plt.axis([4.6,4.1,4.5,2.0], fontsize=16)
         plt.title(r'Hunter et al. 2009 (NGC 2004)', fontsize=16)
     #    plt.text(0.015, 0.035, r'M$_*$=1M$_\odot$, m$_{\rm pl}$=1M$_{\rm J}$', fontsize=18)         
         plt.grid(True)
         
        data=dataNGC2004                              
        
        logT=np.log10(data['f3'])          
        logg=data['f4']
        veq=data['f5']              
                               
        jet=plt.get_cmap('RdYlBu')   
        plt.scatter(logT,logg,c=veq, vmin=10, vmax=310, s=80., cmap=jet)
        cb=plt.colorbar()                
        cb.set_label(r'V sin$i$ [km s$^{-1}$]', fontsize=18)
        
        datam=data25S4
        logL=datam['f3']
        logT=datam['f4']
        veqm=datam['f38']
        mstarm=datam['f2']
                               
        loggm=np.log10(G)+np.log10(mstarm)+lgMsol-(logL+lgLsol-np.log10(4.*3.1416*sigma)-4.*logT)
         
        plt.plot(logT,loggm,'r',lw=3)              
        
        datam=data20S4
        logL=datam['f3']
        logT=datam['f4']
        veqm=datam['f38']
        mstarm=datam['f2']
                               
        loggm=np.log10(G)+np.log10(mstarm)+lgMsol-(logL+lgLsol-np.log10(4.*3.1416*sigma)-4.*logT)
         
        plt.plot(logT,loggm,'r',lw=3)         
        
        datam=data15S4
        logL=datam['f3']
        logT=datam['f4']
        veqm=datam['f38']
        mstarm=datam['f2']
                               
        loggm=np.log10(G)+np.log10(mstarm)+lgMsol-(logL+lgLsol-np.log10(4.*3.1416*sigma)-4.*logT)
         
        plt.plot(logT,loggm,'r',lw=3) 
        
        datam=data12S4
        logL=datam['f3']
        logT=datam['f4']
        veqm=datam['f38']
        mstarm=datam['f2']
                               
        loggm=np.log10(G)+np.log10(mstarm)+lgMsol-(logL+lgLsol-np.log10(4.*3.1416*sigma)-4.*logT)
         
        plt.plot(logT,loggm,'r',lw=3)  
        
        datam=data9S4
        logL=datam['f3']
        logT=datam['f4']
        veqm=datam['f38']
        mstarm=datam['f2']
                               
        loggm=np.log10(G)+np.log10(mstarm)+lgMsol-(logL+lgLsol-np.log10(4.*3.1416*sigma)-4.*logT)
         
        plt.plot(logT,loggm,'r',lw=3) 
        
        datam=data7S4
        logL=datam['f3']
        logT=datam['f4']
        veqm=datam['f38']
        mstarm=datam['f2']
                               
        loggm=np.log10(G)+np.log10(mstarm)+lgMsol-(logL+lgLsol-np.log10(4.*3.1416*sigma)-4.*logT)
         
        plt.plot(logT,loggm,'r',lw=3)
                                             
# 15 V4        
        x=[4.503236,4.499693,4.494762,4.485431,4.471214,4.443858,4.149470]
        y=[4.297518,4.347082,4.397040,4.464312,4.535822,4.628010,4.895825]
        z=[14.987154,14.970594,14.952996,14.927240,14.896565,14.850539,14.743048]
        xx=np.asarray(x)
        yy=np.asarray(y)
        zz=np.asarray(z)
        
        loggma=np.log10(G)+np.log10(zz)+lgMsol-(yy+lgLsol-np.log10(4.*3.1416*sigma)-4.*xx)
        plt.scatter(xx,loggma, s=40, marker='s')
        
# 12 V4        
        x=[]
        y=[]
        z=[]
        xx=np.asarray(x)
        yy=np.asarray(y)
        zz=np.asarray(z)
        
        loggma=np.log10(G)+np.log10(zz)+lgMsol-(yy+lgLsol-np.log10(4.*3.1416*sigma)-4.*xx)
        plt.scatter(xx,loggma, s=40, marker='s')                      

# TARENTULA SURVEY
         clf()
         plt.xlabel('Log g', fontsize=18)
         plt.ylabel(r'V sin$i$', fontsize=18)
         plt.axis([4.6,2.8,-30, 400], fontsize=16)
         plt.title(r'Ramirez Aguledo 2017', fontsize=16)
     #    plt.text(0.015, 0.035, r'M$_*$=1M$_\odot$, m$_{\rm pl}$=1M$_{\rm J}$', fontsize=18)         
         plt.grid(True)
         
        data=dataRamirez2017                              
                  
        logg=data['f5']              
        veq=data['f10']
        mstar=data['f15']
                               
        jet=plt.get_cmap('RdYlBu')   
        plt.scatter(logg,veq,c=mstar, vmin=7, vmax=150, s=mstar*3., cmap=jet)
        cb=plt.colorbar()                
        cb.set_label(r'M$_\star$ in M$_\odot$', fontsize=18)   
                                               
        datam=data120S4
        logL=datam['f3']
        logT=datam['f4']
        veqm=datam['f38']
        mstarm=datam['f2']
        
        Lsol=3.8427*10**33
        lgLsol=33.58460257 
        lgMsol=33.29850375
        G=6.67428*10**(-8)
        sigma=5.67051*10**(-5)           
                       
        loggm=np.log10(G)+np.log10(mstarm)+lgMsol-(logL+lgLsol-np.log10(4.*3.1416*sigma)-4.*logT)
         
        plt.plot(loggm,veqm,'b',lw=3) 
        
                                               
        datam=data15S4
        logL=datam['f3']
        logT=datam['f4']
        veqm=datam['f38']
        mstarm=datam['f2']
                               
        loggm=np.log10(G)+np.log10(mstarm)+lgMsol-(logL+lgLsol-np.log10(4.*3.1416*sigma)-4.*logT)
         
        plt.plot(loggm,veqm,'r',lw=3)         

# from planets 
      clf() 
       import csv
       mpla=[]
       a=[]
       logg=[]
       mstar=[]
       with open('.txt') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            dis = float(row[0])
            per = float(row[1])
            veq = float(row[2])
            mst = float(row[3])
            lgg = float(row[4])
            feh = float(row[5])
            mpl = float(row[6])            
            mpla.append(mpl)
            a.append(dis)
            logg.append(lgg)
            mstar.append(mst)
            
        mpla=np.array(mpla)
        logg=np.array(logg)
           
         clf()
         plt.xlabel('Mass of the planet', fontsize=18)
         plt.ylabel('a [au]', fontsize=18)
         plt.axis([-1.0,21, 0.0,0.1], fontsize=18)
         plt.title(r'Limit of planet engulfment', fontsize=16)
     #    plt.text(0.015, 0.035, r'M$_*$=1M$_\odot$, m$_{\rm pl}$=1M$_{\rm J}$', fontsize=18)         
         plt.grid(True)  
         
        jet=plt.get_cmap('RdYlBu')   
        plt.scatter(mpla,a,c=mstar, vmin=0.9, vmax=1.1, s=logg*100, cmap=jet)
        cb=plt.colorbar()                
        cb.set_label(r'M$_\star$ in M$_\odot$', fontsize=18)        
